Evading Classifiers by Morphing in the Dark

Learning-based systems have been shown to be vulnerable to evasion through adversarial data manipulation. These attacks have been studied under assumptions that the adversary has certain knowledge of either the target model internals, its training dataset or at least classification scores it assigns to input samples. In this paper, we investigate a much more constrained and realistic attack scenario wherein the target classifier is minimally exposed to the adversary, revealing on its final classification decision (e.g., reject or accept an input sample). Moreover, the adversary can only manipulate malicious samples using a blackbox morpher. That is, the adversary has to evade the target classifier by morphing malicious samples "in the dark". We present a scoring mechanism that can assign a real-value score which reflects evasion progress to each sample based on the limited information available. Leveraging on such scoring mechanism, we propose an evasion method -- EvadeHC -- and evaluate it against two PDF malware detectors, namely PDFRate and Hidost. The experimental evaluation demonstrates that the proposed evasion attacks are effective, attaining $100\%$ evasion rate on the evaluation dataset. Interestingly, EvadeHC outperforms the known classifier evasion technique that operates based on classification scores output by the classifiers. Although our evaluations are conducted on PDF malware classifier, the proposed approaches are domain-agnostic and is of wider application to other learning-based systems.

==> eval_data/eval.sh <==
echo "run a_Random_Detector.py"
python a_Random_Detector.py
sleep 1

echo "run a_Pdfrate_Detector.py"
python a_Pdfrate_Detector.py
sleep 1

echo "run a_Hidost_Detector.py"
python a_Hidost_Detector.py
sleep 1

echo "run a_Random_Oracle.py"
python a_Random_Oracle.py
sleep 1

echo "run a_Pdfrate_Oracle.py"
python a_Pdfrate_Oracle.py
sleep 1

echo "run a_Hidost_Oracle.py"
python a_Hidost_Oracle.py
sleep 1

echo "run a_Random_Morpher.py"
python a_Random_Morpher.py
sleep 1

echo "run a_Pdfrate_Morpher.py"
python a_Pdfrate_Morpher.py
sleep 1

echo "run a_iterations.py"
python a_iterations.py

echo "run a_Hidost_Morpher.py"
python a_Hidost_Morpher.py
sleep 1




==> eval_data/morphing_step.sh <==
python a_Hidost_Morpher.py
python a_Pdfrate_Morpher.py
python a_Random_Morpher.py 
python a_queries_compare.py
python a_hidost_comparing.py
python a_pdfrate_comparing.py


==> eval_data/old/eval.sh <==
echo "running a_hidost_morph.py"
python a_hidost_morph.py
sleep 3

echo "running a_pdfrate_morph.py"
python a_pdfrate_morph.py
sleep 3

echo "running a_pdfrate_back2back_change.py"
python a_pdfrate_back2back_change.py
sleep 3 

echo "running a_hidost_back2back_change.py"
python a_hidost_back2back_change.py
sleep 3

